A combinatorial approach to products of Pisot substitutions

We define a generic algorithmic framework to prove pure discrete spectrum for the substitutive symbolic dynamical systems associated with some infinite families of Pisot substitutions. We focus on the families obtained as finite products of the three-letter substitutions associated with the multidimensional continued fraction algorithms of Brun and Jacobi-Perron. Our tools consist in a reformulation of some combinatorial criteria (coincidence conditions), in terms of properties of discrete plane generation using multidimensional (dual) substitutions. We also deduce some topological and dynamical properties of the Rauzy fractals, of the underlying symbolic dynamical systems, as well as some number-theoretical properties of the associated Pisot numbers.

==> anc/generation_graphs.sage <==
r"""
Sage source code associated with the article
Generating discrete planes with substitutions
by Valérie Berthe, Jérémié Bourdon, Timo Jolivet, Anne Siegel
...

AUTHORS:

- Timo Jolivet (2014)

##############################################################################
#
#       Copyright (C) 2014
#       Valérie Berthe, Jérémié Bourdon, Timo Jolivet, Anne Siegel
#
#  Distributed under the terms of the GNU General Public License (GPL)
#  as published by the Free Software Foundation; either version 2 of
#  the License, or (at your option) any later version.
#                  http://www.gnu.org/licenses/
#
##############################################################################

USAGE:

    - Run sage: attach("generation_graphs.sage")

    - Browse the code examples below:

        1. Graph G^Brun

        2. Graph H^Brun

        3. "Translated seeds" graph for Brun substitutions

        4. Graph G^JP

        5. Graph H^JP

        6. "Translated seeds" graph for JP substitutions

    - Examine the implementation of the functions used:

        - is_upper_admissible(x,filter=None)

        - is_admissible_face(x,i,filter=None)

        - preimg_E1Star(s, filter=None, show_map=False)

        - reduce(G)

        - generation_graph(X, subs, iterations=10, filter=None)

        - definitions of several patterns and substitutions (U, VBrun1, VBrun2, etc.)

GENERATION GRAPHS FOR BRUN

1. Computing the graph G^Brun defined in Section 4.4 and used in Theorem 5.2::

    sage: G = generation_graph(VBrun1 + VBrun2, [brun1,brun2,brun3], filter="Brun")
    sage: G.delete_vertices(U)
    sage: G = reduce(G)

We manually delete the vertices of G which are not at the end of
any infinite path labelled by infinitely many 3s::

    sage: G.delete_vertex(Face([0,-1,1],1))
    sage: G.delete_vertex(Face([1,0,0],2))
    sage: G.delete_vertex(Face([1,0,0],3))
    sage: G.delete_vertex(Face([1,1,0],3))
    sage: G.delete_vertex(Face([0,-1,1],3))
    sage: G.delete_vertex(Face([0,-1,1],2))

The result has 9 vertices and 17 edges and it can be plotted (see Fig. 2 in the article)::

    sage: len(G.vertices())
    9
    sage: len(G.edges())
    17
    sage: G.plot(color_by_label=True,edge_labels=True)

2. Computing the graph H^Brun defined in Section 4.4 and used in Lemma 4.9::

    sage: H = generation_graph(WBrun1+WBrun2+WBrun3+WBrun4, [brun1,brun2,brun3], filter="Brun")
    sage: len(H.vertices())
    101
    sage: len(H.edges())
    240

One way to check that every path containing sufficiently many 3's always originates
from VBrun1 or VBrun2 is to check that the strongly connected components of H which
contain edges labelled by 3 are all included in VBrun1 + VBrun2::

    sage: X = H.strongly_connected_components_subgraphs()  # compute strongly connected components
    sage: X = [C for C in X if 3 in C.edge_labels()]       # keep only the ones containing edges 3
    sage: for C in X: set(C).issubset(VBrun1 + VBrun2)     # check that all the vertices are in VBrun1 or VBrun2
    True
    True

3. The "translated seeds" graph for Brun, in the proof of Lemma 4.12 (see Fig. 3).
We first compute its vertices::

    sage: P = Face([0,0,0],2) + Face([1,0,0],2) + Face([1,0,0],3) + Face([0,-1,1],3)
    sage: P2 = Brun2(P)
    sage: P32 = Brun3(P2) - Face([0,-1,1],1)
    sage: P232 = Brun2(P32) - Face([1,0,0],2)
    sage: P3232 = Brun3(P232)
    sage: P13232 = Patch(f for f in Brun1(P3232) if f.vector()[2] > 0) \
            - Patch(f for f in Brun1(P3232) if f.vector()[2] == 2 and f.type() != 3)
    sage: P12 = Brun1(P2) - Face([1,0,0],2)
    sage: P312 = Brun3(P12)
    sage: P2312 = Brun2(P312)

    sage: P332 = Brun3(P32)
    sage: P3332 = Brun3(P332) - Face([-1,1,0],1) - Face([-1,1,0],2)
    sage: P23332 = Brun2(P3332) \
            - Patch(f for f in Brun2(P3332) if f.vector()[2] == 1 and f.type() == 3) \
            - Patch(f for f in Brun2(P3332) if f.vector()[2] == 3 and f.type() != 3) \
            - Patch(f for f in Brun2(P3332) if f.vector()[2] == 4) \
            - Face([-2,-4,3],3) - Face([-2,-3,3],3) - Face([-1,-1,1],2)
    sage: P123332 = Brun1(P23332) - Patch(f for f in Brun1(P23332) if f.vector()[1] == -3)
    sage: P323332 = Brun3(P23332) - Face([-2, 0, 1], 1)

    sage: P2323332 = Brun2(P323332) - Patch(f for f in Brun2(P323332) if not -4 <= f.vector()[1] <= -2)
    sage: P12323332 = Brun1(P2323332) - Patch(f for f in Brun1(P2323332) if f.vector()[1] >= -4)

    sage: P32323332 = Brun3(P2323332)
    sage: P312323332 = Brun3(P12323332)

    sage: P232323332 = Brun2(P32323332)

    sage: P1332 = Brun1(P332) - U.translate([-1,1,0]) - Face([-1,2,0],3) - U.translate([-1,-4,2])
    sage: P31332 = Brun3(P1332) - Face([-2,1,0],1) - Face([-2,1,0],2) - Face([-1,1,0],2)

We check the validity of the graph, i.e., that for every edge P ->^i Q in the graph,
there is an translate of Q in Brun_i(P). We check this individually for each edge.
Each line below corresponds to one edge of the graph. In each case, the list returned
by Brun_i(P).occurrences_of(Q) is nonempty::

    sage: Brun2(P).occurrences_of(P2)
    [(0, 0, 0)]
    sage:     sage: Brun1(P2).occurrences_of(P12)
    [(0, 0, 0)]
    sage:     sage: Brun1(P12).occurrences_of(P12)
    [(0, 1, 0)]
    sage:     sage: Brun3(P2).occurrences_of(P32)
    [(0, 0, 0)]
    sage:     sage: Brun3(P12).occurrences_of(P32)
    [(1, 0, 0)]
    sage:     sage: Brun3(P32).occurrences_of(P332)
    [(0, 0, 0)]
    sage:     sage: Brun2(P32).occurrences_of(P232)
    [(0, 0, 0)]
    sage:     sage: Brun1(P332).occurrences_of(P1332)
    [(0, 0, 0)]
    sage:     sage: Brun3(P332).occurrences_of(P3332)
    [(0, 0, 0)]
    sage:     sage: Brun1(P1332).occurrences_of(P1332)
    [(0, -1, 0)]
    sage:     sage: Brun3(P1332).occurrences_of(P31332)
    [(0, 0, 0)]
    sage:     sage: Brun1(P232).occurrences_of(P232)
    [(0, 1, 0)]
    sage:     sage: Brun3(P232).occurrences_of(P3232)
    [(0, 0, 0)]
    sage:     sage: Brun1(P3332).occurrences_of(P3332)
    [(0, 1, 0)]
    sage:     sage: Brun2(P3332).occurrences_of(P23332)
    [(0, 0, 0)]
    sage:     sage: Brun1(P31332).occurrences_of(P31332)
    [(0, 1, 0)]
    sage:     sage: Brun2(P31332).occurrences_of(P123332)
    [(-1, 2, 0)]
    sage:     sage: Brun1(P3232).occurrences_of(P13232)
    [(0, 0, 0)]
    sage:     sage: Brun2(P3232).occurrences_of(VBrun1)
    [(2, 3, -2)]
    sage:     sage: Brun1(P13232).occurrences_of(P13232)
    [(0, -1, 0)]
    sage:     sage: Brun2(P13232).occurrences_of(VBrun1)
    [(2, 4, -3)]
    sage:     sage: Brun1(P23332).occurrences_of(P123332)
    [(0, 0, 0)]
    sage:     sage: Brun2(P23332).occurrences_of(VBrun1)
    [(0, 5, -3)]
    sage:     sage: Brun3(P23332).occurrences_of(P323332)
    [(0, 0, 0)]
    sage:     sage: Brun1(P123332).occurrences_of(P123332)
    [(0, -2, 0)]
    sage:     sage: Brun2(P123332).occurrences_of(VBrun1)
    [(0, 7, -5)]
    sage:     sage: Brun3(P123332).occurrences_of(P323332)
    [(-2, 0, 0)]
    sage:     sage: Brun2(P323332).occurrences_of(P2323332)
    [(0, 0, 0)]
    sage:     sage: Brun3(P323332).occurrences_of(VBrun2)
    [(2, 3, -3)]
    sage:     sage: Brun1(P2323332).occurrences_of(P12323332)
    [(0, 0, 0)]
    sage:     sage: Brun3(P2323332).occurrences_of(P32323332)
    [(0, 0, 0)]
    sage:     sage: Brun1(P12323332).occurrences_of(P12323332)
    [(0, -3, 0)]
    sage:     sage: Brun3(P12323332).occurrences_of(P312323332)
    [(0, 0, 0)]
    sage:     sage: Brun1(P32323332).occurrences_of(VBrun1)
    [(-3, 11, -4)]
    sage:     sage: Brun2(P32323332).occurrences_of(P232323332)
    [(0, 0, 0)]
    sage:     sage: Brun1(P312323332).occurrences_of(VBrun1)
    [(-6, 11, -4), (-6, 9, -3)]
    sage:     sage: Brun2(P312323332).occurrences_of(VBrun1)
    [(-6, -9, 6)]
    sage:     sage: Brun1(P232323332).occurrences_of(VBrun1)
    [(-3, -15, 6)]
    sage:     sage: Brun2(P232323332).occurrences_of(VBrun1)
    [(-3, 15, -9), (-3, 18, -11)]
    sage:     sage: Brun3(P232323332).occurrences_of(VBrun2)
    [(-9, 9, -3)]

GENERATION GRAPHS FOR JACOBI-PERRON

4. We compute four iterations of the generation graph G^JP defined in Section 4.5 and used in Theorem 5.3.
The graph is actually but thanks to Lemma 4.10 its structure is simple to understand
(there are two infinite branches which do not contain any edge labelled by 3 or 4).
This allows us to manually remove the vertices of this approximation of G^JP that
are not at the end of an infinite path containing infinitely many labels 3s and 4s::

    sage: G = generation_graph(VJP1+VJP2+VJP3+VJP4, [theta1,theta2,theta3,theta4], iterations=4, filter="JP")
    sage: G.delete_vertices(U)
    sage: G.delete_vertex(Face([-1,1,0],3))
    sage: G.delete_vertex(Face([1,0,0],3))
    sage: G.delete_vertex(Face([0,1,0],1))
    sage: G.delete_vertices(G.connected_component_containing_vertex(Face((-1,1,0),1)))
    sage: G.delete_vertex(Face([1,-1,0],2))
    sage: G.delete_vertex(Face([1,-1,0],3))
    sage: G.delete_vertex(Face([1,-1,0],1))
    sage: G.delete_vertex(Face([1,1,0],3))
    sage: G.delete_vertices(G.connected_component_containing_vertex(Face((0,1,0),3)))
    sage: G.delete_vertex(Face([-1,1,0],2))
    sage: G.plot(color_by_label=True,edge_labels=True,vertex_size=5).show(figsize=15)

5. The Graph H^JP defined in Section 4.5 and used in Lemma 4.11::

    sage: H = generation_graph(WJP1+WJP2+WJP3+WJP4+WJP5+WJP6+WJP7+WJP8, [theta1,theta2,theta3,theta4], iterations=4, filter="JP")
    sage: H.delete_vertices(U)

One way to check that every path containing sufficiently many 3's always originates
from VJP1, VJP2, VJP3 or VJP4 is to check that the strongly connected components of H
which contain edges labelled by 3 or 4 originate from the infinite graph pictured on p. 21.
The structure of this graph is similar to that of G^JP, except that there are four infinite branches::

    sage: X = H.strongly_connected_components_subgraphs()         # compute strongly connected components
    sage: X = [C for C in X if 3 in C.edge_labels()]              # keep only the ones containing edges 3 or 4
    sage: len(X)
    1
    sage: X[0].plot(color_by_label=True,edge_labels=True,vertex_size=5).show(figsize=15)

6. The "translated seeds" graph for Jacobi-Perron, in the proof of Lemma 4.13::

    sage: P3 = Theta3(U)
    sage: P33 = Theta3(P3) - Face([1,0,0],3) - Face([0,1,0],3)
    sage: P233 = U + Face([1,-1,0],1) - Face([0,0,0],1)
    sage: P4233 = U + Face([1,1,-1],2)
    sage: Theta3(U).occurrences_of(P3)
    [(0, 0, 0)]
    sage: Theta1(P3).occurrences_of(P3)
    [(0, 0, 0)]
    sage: Theta3(P3).occurrences_of(P33)
    [(0, 0, 0)]
    sage: Theta1(P33).occurrences_of(P33)
    [(0, 0, 0)]
    sage: Theta2(P33).occurrences_of(P233)
    [(-1, 1, 0)]
    sage: Theta2(P233).occurrences_of(P233)
    [(1, 0, 0)]
    sage: Theta4(P233).occurrences_of(P4233)
    [(0, 0, 0)]
"""

##############################################################################
### Main functions
##############################################################################

from sage.combinat.e_one_star import Face, Patch, E1Star

def is_upper_admissible(x,filter=None):
    r"""
    Tests whether there exists a positive vector v such that 0 <= <v,x>.

    INPUT:

    - ``x`` - an integer vector

    - ``filter`` - a string (default: ``None'') force a condition on the allowed
      vectors v in the above definition (option available only in dimension 3)

        - 'Brun' - condition v[0] < v[1] < v[2]

        - 'JP' - condition v[0] < v[2] and v[1] < v[2]

    EXAMPLES::

        sage: is_upper_admissible((0,0,0))
        True
        sage: is_upper_admissible((2,1,0))
        True
        sage: is_upper_admissible((2,1,-3))
        True
        sage: is_upper_admissible((2,1,3))
        True
        sage: is_upper_admissible((-1,1,-1))
        True
        sage: is_upper_admissible((-1,0,0))
        False
        sage: is_upper_admissible((-1,-1,-1))
        False
    """
    if vector(x).is_zero():
        return True

    if all(a <= 0 for a in x):
        return False

    if filter is None:
        if any(a > 0 for a in x):
            return True

    elif filter == "Brun" or filter == "JP":
        if x[2] > 0:
            return True

        elif x[2] < 0:
            if x[0] > 0:
                if x[1] > 0 and x[0] + x[1] > -x[2]:
                    return True
                if x[1] <= 0:
                    if filter == "JP" and x[0] > -x[2]:
                        return True
                    elif filter == "Brun" and x[0] > -x[1] -x[2]:
                        return True
            elif x[0] <= 0:
                if x[1] > 0 and x[1] > -x[2]:
                    return True

        elif x[2] == 0:
            if filter == "JP":
                return True
            elif filter == "Brun":
                if x[1] < 0:
                    if x[0] > -x[1]:
                        return True
                elif x[1] >= 0:
                    return True

    return False

def is_admissible_face(x,i,filter=None):
    r"""
    Tests whether there exists a discrete plane that contains
    the unit face of type i placed at x, i.e., tests whether
    there exists a positive vector such that 0 <= <v,x> < <v,e_i>.

    INPUT:

    - ``x`` - an d-dimensional integer vector

    - ``i`` - an integer in [1,...,d]

    - ``filter`` - a string (default: ``None'') force a condition on the allowed
      vectors v in the above definition (option available only in dimension 3)

        - 'Brun' - v[0] < v[1] < v[2]

        - 'JP' - v[0] < v[2] and v[1] < v[2]

    EXAMPLES::

        sage: is_admissible_face((0,0,0),2)
        True
        sage: is_admissible_face((1,0,0),2)
        True
        sage: is_admissible_face((0,1,0),2)
        False
        sage: is_admissible_face((1,1,0),2)
        False
        sage: is_admissible_face((1,-1,0),2)
        True
    """
    y = list(x)
    y[i-1] -= 1
    y = vector(y)
    if y.is_zero():
        return False
    return is_upper_admissible(x,filter) and is_upper_admissible(-y,filter)

def preimg_E1Star(s, filter=None, show_map=False):
    r"""
    Returns the function which, given input a face f, returns all the preimages of f,
    that is, all the faces g such that ``f in E1Star([g])``,
    with the restriction that there exists a discrete plane containing g.

    INPUT:

    - ``s`` - a substitution

    - ``filter`` - a string (default: ``None'') force a condition on the allowed
      discrete planes allowed for g in the description above (see the options
      of function is_admissible_face for more details)

    - ``show_map`` - (default: ``False``) print the preimages

    EXAMPLES::

        sage: t = preimg_E1Star(brun3)
        sage: f = Face((2,1,-1),3)
        sage: t(f)
        [[(-1, 2, -1), 1]*, [(-1, 2, 0), 3]*]
        sage: f in E1Star(brun3)(Patch([Face((-1,2,-1),1)]))
        True
        sage: f in E1Star(brun3)(Patch([Face((-1,2,0),3)]))
        True

    ::

        sage: t = preimg_E1Star(brun3)
        sage: t(Face((1,0,0),3))
        [[(0, 1, -1), 1]*, [(0, 1, 0), 3]*]
        sage: t = preimg_E1Star(brun3,"Brun")
        sage: t(Face((1,0,0),3))
        [[(0, 1, 0), 3]*]

    ::

        sage: t = preimg_E1Star(brun3,show_map=True)
        (1, [((x3, x1, x2 + x3), 2)])
        (2, [((x3, x1, x2 + x3), 3)])
        (3, [((x3, x1, x2 + x3 - 1), 1), ((x3, x1, x2 + x3), 3)])

    """
    if isinstance(s, E1Star):
        s = s.sigma()
    M = s.incidence_matrix()
    alphabet = s.domain().alphabet()
    V = vector(var(["x%d"%a for a in alphabet]))
    D = dict((a,[]) for a in alphabet)

    for j in alphabet:
        w = s(j)
        for n, i in enumerate(w):
            v = M*V - vector(w[n+1:].parikh_vector())
            D[j].append((v, i))

    if show_map:
        for x in D.items():
            print x

    def preimg(f):
        i = f.type()
        v = f.vector()
        L = []
        for w,j in D[i]:
            w = w.subs(dict((x,y) for x,y in zip(V,v)))
            if is_admissible_face(w,j,filter=filter):
                L.append(Face(vector(ZZ,w),j))

        return L

    return preimg

def reduce(G):
    r"""
    Recursively remove all the vertices of G which are not
    at the end of an infinite path in G.
    """
    G = DiGraph(G)

    while True:
        to_remove = [x for x in G if G.in_degree(x) == 0]
        G.delete_vertices(to_remove)
        if not to_remove:
            break

    return G

def generation_graph(X, subs, iterations=10, filter=None):
    r"""
    Construct the generation graph according to Definition 3.9, where ``X`` is a set of faces
    and ``subs`` is a set of substitutions. A filter set can be used with option ``filter``.

    INPUT:

    - ``X`` - the set of faces to start from

    - ``subs`` - a list of substitutions (``WordMorphism`` or ``E1Star``)

    - ``iterations`` - (default: ``10``) max number of iterations

    - ``filter`` - a string ('Brun' or 'JP', default: ``None'') force a condition on the allowed
      discrete planes allowed for face preimages in the graph construction
      (see the options of function is_admissible_face for more details)
    """
    preimg_subs = dict((k+1, preimg_E1Star(s, filter=filter)) for k,s in enumerate(subs))
    G = DiGraph(loops=True, multiedges=True)
    to_treat = set(X)

    for k in range(iterations):

        to_treat_next = set()
        while to_treat:
            f = to_treat.pop()
            for i in preimg_subs.keys():
                for g in preimg_subs[i](f):
                    if not (g,f,i) in G.edges():
                        G.add_edge(g,f,i)
                        to_treat_next.add(g)

        to_treat = to_treat_next
        print "Iteration %d: %d vertices, %d edges."%(k+1, len(G.vertices()), len(G.edges()))

        if not to_treat:
            print "Stabilized after %d iterations."%(k+1)
            break
        else:
            if k == iterations-1:
                print "Did not stabilize after %d iterations (%d remaining vertices to treat)."%(k+1,len(to_treat))

    return G

##############################################################################
### Patterns, substitutions and minimal annuli
##############################################################################

U = Patch([Face([0,0,0], 1), Face([0,0,0], 2), Face([0,0,0], 3)])

thickness_1_U = Patch(Face(*x) for x in [
    ((0,0,0),1), ((0,0,0),2), ((0,0,0),3),
    ((0,1,0),1), ((-1,1,0),2),
    ((0,0,1),1), ((-1,0,1),3),
    ((1,0,0),2), ((1,-1,0),1),
    ((0,0,1),2), ((0,-1,1),3),
    ((1,0,0),3), ((1,0,-1),1),
    ((0,1,0),3), ((0,1,-1),2),
    ((1,-1,-1),1), ((1,0,-1),2), ((1,-1,0),3),
    ((0,1,-1),1), ((-1,1,-1),2), ((-1,1,0),3),
    ((0,-1,1),1), ((-1,0,1),2), ((-1,-1,1),3),
    ((0,1,1),1), ((-1,1,1),2), ((-1,1,1),3),
    ((1,-1,1),1), ((1,0,1),2), ((1,-1,1),3),
    ((1,1,-1),1), ((1,1,-1),2), ((1,1,0),3)])

# Brun substitutions and annuli
brun1 = WordMorphism({1:[1], 2:[2], 3:[3,2]})
brun2 = WordMorphism({1:[1], 2:[3], 3:[2,3]})
brun3 = WordMorphism({1:[2], 2:[3], 3:[1,3]})
Brun1 = E1Star(brun1)
Brun2 = E1Star(brun2)
Brun3 = E1Star(brun3)

# Jacobi-Perron substitutions and annuli
# we have jp(a,b) == tau3 * tau1^a * tau2^b
jp = lambda a,b : WordMorphism({1:[3], 2:[1]+[3]*a, 3:[2]+[3]*b})
JP = lambda a,b : E1Star(jp(a,b))
tau1 = WordMorphism({1:[1], 2:[2,1], 3:[3]})
tau2 = WordMorphism({1:[1], 2:[2], 3:[3,1]})
tau3 = WordMorphism({1:[3], 2:[1], 3:[2]})
theta1 = tau2
theta2 = tau1 * tau2
theta3 = tau3 * tau2
theta4 = tau3 * tau1 * tau2
Theta1 = E1Star(theta1)
Theta2 = E1Star(theta2)
Theta3 = E1Star(theta3)
Theta4 = E1Star(theta4)

# Annulus patterns
VBrun1 = Patch(Face(*x) for x in [
    ((-1, -1, 1), 3), ((-1, 0, 1), 3), ((-1, 1, 0), 2), ((-1, 1, 0), 3),
    ((0, -1, 1), 3), ((0, 0, 0), 1), ((0, 0, 0), 2), ((0, 0, 0), 3),
    ((0, 1, 0), 3), ((1, -1, 1), 3), ((1, 0, 0), 2), ((1, 0, 0), 3),
    ((1, 1, 0), 3)])

VBrun2 = Patch(Face(*x) for x in [
    ((-1, 0, 1), 2), ((-1, 0, 1), 3), ((-1, 1, 0), 2), ((-1, 1, 0), 3),
    ((0, -1, 1), 1), ((0, -1, 1), 2), ((0, -1, 1), 3), ((0, 0, 0), 1),
    ((0, 0, 0), 2), ((0, 0, 0), 3), ((0, 1, 0), 3), ((1, -1, 1), 3),
    ((1, 0, 0), 2), ((1, 0, 0), 3), ((1, 1, -1), 1), ((1, 1, -1), 2),
    ((1, 1, -1), 3)])

VJP1 = VBrun1

VJP2 = VBrun2 - Face((0,-1,1),2)

VJP3 = Patch(Face(*x) for x in [
    ((-1, -1, 1), 3), ((-1, 0, 1), 3), ((-1, 1, 1), 3), ((0, -1, 1), 3),
    ((0, 0, 0), 1), ((0, 0, 0), 2), ((0, 0, 0), 3), ((0, 1, 0), 1),
    ((0, 1, 0), 3), ((1, -1, 0), 1), ((1, -1, 0), 3), ((1, 0, 0), 3),
    ((1, 1, 0), 3)])

VJP4 = Patch(Face(*x) for x in [
    ((-1, 0, 1), 2), ((-1, 0, 1), 3), ((-1, 1, 1), 3), ((0, -1, 1), 1),
    ((0, -1, 1), 3), ((0, 0, 0), 1), ((0, 0, 0), 2), ((0, 0, 0), 3),
    ((0, 1, 0), 1), ((0, 1, 0), 3), ((1, -1, 0), 1), ((1, -1, 0), 3),
    ((1, 0, 0), 3), ((1, 1, -1), 1), ((1, 1, -1), 2), ((1, 1, -1), 3)])

WBrun1 = Patch(Face(*x) for x in [
    ((-2, 0, 1), 3), ((0, -2, 2), 3), ((-1, -1, 1), 1), ((1, -2, 1), 1),
    ((2, -2, 1), 3), ((0, -1, 1), 2), ((2, 1, -1), 1), ((0, 2, -1), 3),
    ((0, 2, -1), 2), ((-1, -1, 1), 2), ((2, 1, -1), 2), ((0, 2, -1), 1),
    ((-2, 2, 0), 3), ((1, -2, 1), 3), ((1, 2, -1), 2), ((-1, -2, 2), 3),
    ((2, -1, 1), 3), ((2, 0, 0), 3), ((-2, 1, 0), 2), ((-2, -1, 2), 3),
    ((2, 1, -1), 3), ((-2, 0, 1), 2), ((1, -2, 1), 2), ((1, 2, -1), 3),
    ((2, 0, 0), 2), ((-1, 2, 0), 3), ((-2, -2, 2), 3), ((-2, 1, 0), 3)])

WBrun2 = Patch(Face(*x) for x in [
    ((-2, 0, 1), 3), ((2, 1, 0), 3), ((2, 2, -1), 2), ((2, -1, 0), 1),
    ((0, -2, 1), 2), ((0, 2, 0), 3), ((-1, -1, 1), 2), ((1, 2, -1), 1),
    ((0, -2, 1), 3), ((-1, 1, 0), 1), ((-2, -1, 1), 3), ((-1, 2, 0), 3),
    ((2, -1, 0), 3), ((1, 2, -1), 2), ((-1, -2, 2), 3), ((2, -2, 1), 3),
    ((2, 0, 0), 3), ((1, -2, 1), 3), ((-2, -1, 1), 2), ((-2, 1, 1), 3),
    ((-2, -2, 2), 3), ((-2, 2, 0), 2), ((1, 2, -1), 3), ((0, -2, 1), 1),
    ((-2, 2, 0), 3), ((2, -1, 0), 2)])

WBrun3 = Patch(Face(*x) for x in [
    ((-2, 0, 1), 3), ((0, 2, -1), 3), ((1, -2, 1), 1), ((2, 2, -2), 2),
    ((2, -1, 0), 1), ((0, -2, 2), 3), ((0, 2, -1), 2), ((2, 2, -2), 1),
    ((-1, 1, 0), 1), ((2, 1, -1), 2), ((0, 2, -1), 1), ((-2, 2, 0), 3),
    ((-1, 2, 0), 3), ((-1, -2, 2), 3), ((2, -2, 1), 3), ((2, 0, 0), 3),
    ((1, -2, 1), 3), ((-2, 1, 1), 3), ((-1, -1, 2), 3), ((2, 1, -1), 3),
    ((-2, 0, 1), 2), ((-2, 2, 0), 2), ((1, -2, 1), 2), ((1, 2, -1), 3),
    ((2, 2, -2), 3), ((2, -1, 0), 3), ((-2, -1, 2), 3), ((2, -1, 0), 2)])

WBrun4 = Patch(Face(*x) for x in [
    ((-1, -1, 2), 2), ((-2, 0, 1), 3), ((0, -2, 2), 3), ((2, 2, -2), 2),
    ((2, -1, 0), 1), ((-1, 2, -1), 1), ((2, -2, 1), 1), ((0, 2, -1), 3),
    ((0, 2, -1), 2), ((0, -2, 2), 2), ((1, -2, 2), 3), ((1, 2, -2), 1),
    ((2, -2, 1), 2), ((-1, 1, 0), 1), ((2, 1, -1), 2), ((0, -2, 2), 1),
    ((-2, 2, 0), 3), ((2, -1, 0), 3), ((1, 2, -2), 2), ((-1, -1, 2), 3),
    ((2, -2, 1), 3), ((2, 0, 0), 3), ((-1, 2, -1), 3), ((-2, 1, 1), 3),
    ((-2, -1, 2), 3), ((2, 1, -1), 3), ((-2, 0, 1), 2), ((-2, 2, 0), 2),
    ((1, -1, 1), 2), ((1, 2, -2), 3), ((2, 2, -2), 3), ((-1, 2, -1), 2),
    ((2, -1, 0), 2)])

WJP1 = WBrun1 - Face((1,-2,1),2)
WJP2 = WBrun2 - Face((0,-2,1),2)
WJP3 = WBrun3 - Face((1,-2,1),2) + Face((0,-1,1),2)
WJP4 = WBrun4 - Face((0,-2,2),2) + Face((0,-1,1),2)
typecycle = {1:2, 2:1, 3:3}
WJP5 = Patch(Face([f.vector()[1],f.vector()[0],f.vector()[2]], typecycle[f.type()]) for f in WJP1)
WJP6 = Patch(Face([f.vector()[1],f.vector()[0],f.vector()[2]], typecycle[f.type()]) for f in WJP2)
WJP7 = Patch(Face([f.vector()[1],f.vector()[0],f.vector()[2]], typecycle[f.type()]) for f in WJP3)
WJP8 = Patch(Face([f.vector()[1],f.vector()[0],f.vector()[2]], typecycle[f.type()]) for f in WJP4)

